Search for gravitational waves from a long-lived remnant of the binary neutron star merger GW170817

One unanswered question about the binary neutron star coalescence GW170817 is the nature of its post-merger remnant. A previous search for post-merger gravitational waves targeted high-frequency signals from a possible neutron star remnant with a maximum signal duration of 500 s. Here we revisit the neutron star remnant scenario with a focus on longer signal durations up until the end of the Second Advanced LIGO-Virgo Observing run, 8.5 days after the coalescence of GW170817. The main physical scenario for such emission is the power-law spindown of a massive magnetar-like remnant. We use four independent search algorithms with varying degrees of restrictiveness on the signal waveformand different ways of dealing with noise artefacts. In agreement with theoretical estimates, we find no significant signal candidates. Through simulated signals, we quantify that with the current detector sensitivity, nowhere in the studied parameter space are we sensitive to a signal from more than 1 Mpc away, compared to the actual distance of 40 Mpc. This study however serves as a prototype for post-merger analyses in future observing runs with expected higher sensitivity.

==> anc/ULs_n5_ATrHough_mrt.txt <==
Title: GW170817 long-duration post-merger search sensitivities, AdaptiveTransientHough pipeline.
Authors: The LIGO Scientific and Virgo collaborations
Table: 4
================================================================================
Byte-by-byte Description of file: datafile.txt
--------------------------------------------------------------------------------
   Bytes Format Units       Label              Explanations
--------------------------------------------------------------------------------
   1-  1 I1     s             TSFT               length of Short Fourier Transforms
   3-  5 F3.1   ---           cosiota            cosine of inclination angle iota
   7- 10 I4     Hz            fgw0               starting gravitational wave frequency
  12- 19 A8     s             tau                spindown timescale
  21- 28 A8     ---           epsilon            NS ellipticity
  30- 34 F5.3   Mpc           dist90%            sensitive distance at 90% confidence
  36- 40 F5.3   Mpc           dist90%_lower_err  lower error bar to dist90%
  42- 46 F5.3   Mpc           dist90%_upper_err  upper error bar to dist90%
  48- 55 A8     solMass*c^2   Egw90%             gravitational-wave energy upper limit at 90% confidence
  57- 64 A8     solMass*c^2   Egw90%_lower_err   lower error bar to Egw90%
  66- 73 A8     solMass*c^2   Egw90%_upper_err   upper error bar to Egw90%
--------------------------------------------------------------------------------
Note (1):   Sensitivities estimated from simulated signals (injections) following the power-law spindown model with braking index n=5.
Note (2):   Each row corresponds to injections marginalized over a small band in fgw0.
--------------------------------------------------------------------------------
2 0.0  601 6.01e+02 2.07e-02 0.086 0.012 0.009 9.30e+02 2.32e+02 1.96e+02 
2 0.0  700 7.00e+02 1.41e-02 0.053 0.012 0.010 3.32e+03 1.37e+03 1.29e+03 
2 0.0  800 8.00e+02 1.01e-02 0.061 0.010 0.008 3.32e+03 1.03e+03 8.90e+02 
2 0.0  898 8.98e+02 7.57e-03 0.065 0.008 0.006 3.66e+03 8.12e+02 6.45e+02 
2 0.0 1000 1.00e+03 5.80e-03 0.069 0.008 0.006 4.07e+03 8.90e+02 7.35e+02 
2 0.0 1100 1.10e+03 4.56e-03 0.071 0.008 0.006 4.60e+03 9.42e+02 7.83e+02 
2 0.0 1200 1.20e+03 3.67e-03 0.053 0.008 0.006 9.75e+03 2.80e+03 2.36e+03 
2 0.0 1300 1.30e+03 3.01e-03 0.046 0.008 0.006 1.56e+04 4.83e+03 4.24e+03 
2 0.0 1401 1.40e+03 2.49e-03 0.060 0.006 0.004 1.05e+04 1.90e+03 1.53e+03 
2 0.0 1500 1.50e+03 2.10e-03 0.034 0.008 0.006 3.63e+04 1.44e+04 1.29e+04 
2 0.0 1600 1.60e+03 1.79e-03 0.037 0.006 0.005 3.49e+04 1.05e+04 8.90e+03 
2 0.0 1700 1.70e+03 1.54e-03 0.051 0.005 0.004 2.13e+04 4.13e+03 3.13e+03 
2 0.0 1801 1.80e+03 1.33e-03 0.036 0.007 0.005 4.93e+04 1.65e+04 1.47e+04 
2 0.0 1900 1.90e+03 1.16e-03 0.048 0.005 0.003 3.01e+04 5.71e+03 4.53e+03 
2 0.0 1974 1.97e+03 1.06e-03 0.053 0.008 0.005 2.67e+04 7.46e+03 4.90e+03 
4 0.0  599 2.40e+03 1.04e-02 0.138 0.013 0.009 3.59e+02 6.46e+01 5.01e+01 
4 0.0  701 2.80e+03 7.04e-03 0.122 0.015 0.011 6.35e+02 1.46e+02 1.20e+02 
4 0.0  800 3.20e+03 5.06e-03 0.102 0.012 0.009 1.18e+03 2.57e+02 2.07e+02 
4 0.0  899 3.60e+03 3.78e-03 0.083 0.010 0.008 2.26e+03 5.26e+02 4.29e+02 
4 0.0 1001 4.00e+03 2.89e-03 0.077 0.011 0.009 3.25e+03 8.85e+02 7.63e+02 
4 0.0 1100 4.40e+03 2.28e-03 0.048 0.012 0.009 1.01e+04 4.58e+03 4.30e+03 
4 0.0 1199 4.80e+03 1.84e-03 0.084 0.016 0.011 3.90e+03 1.32e+03 1.14e+03 
4 0.0 1301 5.20e+03 1.50e-03 0.029 0.022 0.016 3.97e+04 3.74e+04 5.55e+04 
4 0.0 1400 5.60e+03 1.25e-03 0.057 0.014 0.011 1.15e+04 4.97e+03 4.66e+03 
4 0.0 1500 6.00e+03 1.05e-03 0.050 0.022 0.016 1.74e+04 1.20e+04 1.32e+04 
4 0.0 1601 6.40e+03 8.93e-04 0.081 0.015 0.011 7.56e+03 2.50e+03 2.24e+03 
4 0.0 1700 6.80e+03 7.69e-04 0.101 0.019 0.014 5.38e+03 1.83e+03 1.62e+03 
4 0.0 1799 7.20e+03 6.67e-04 0.100 0.015 0.011 6.26e+03 1.76e+03 1.49e+03 
4 0.0 1901 7.60e+03 5.81e-04 0.094 0.014 0.010 7.82e+03 2.11e+03 1.76e+03 
4 0.0 1976 7.90e+03 5.28e-04 0.157 0.022 0.014 3.02e+03 7.75e+02 5.60e+02 
6 0.0  600 5.40e+03 6.93e-03 0.190 0.017 0.011 1.91e+02 3.18e+01 2.32e+01 
6 0.0  694 6.25e+03 4.81e-03 0.178 0.027 0.019 2.92e+02 8.24e+01 6.71e+01 
6 0.0  799 7.19e+03 3.38e-03 0.226 0.030 0.019 2.40e+02 6.01e+01 4.25e+01 
6 0.0  892 8.03e+03 2.57e-03 0.232 0.034 0.021 2.84e+02 7.75e+01 5.33e+01 
6 0.0 1000 9.00e+03 1.93e-03 0.261 0.022 0.013 2.80e+02 4.52e+01 2.93e+01 
6 0.0 1099 9.89e+03 1.53e-03 0.263 0.023 0.016 3.35e+02 5.73e+01 4.12e+01 
6 0.0 1204 1.08e+04 1.21e-03 0.179 0.019 0.014 8.69e+02 1.74e+02 1.39e+02 
6 0.0 1298 1.17e+04 1.01e-03 0.194 0.019 0.014 8.57e+02 1.63e+02 1.25e+02 
6 0.0 1393 1.25e+04 8.43e-04 0.169 0.035 0.024 1.31e+03 4.81e+02 3.93e+02 
6 0.0 1505 1.35e+04 6.95e-04 0.109 0.020 0.015 3.63e+03 1.22e+03 1.05e+03 
6 0.0 1600 1.44e+04 5.97e-04 0.101 0.014 0.010 4.82e+03 1.22e+03 1.02e+03 
6 0.0 1700 1.53e+04 5.12e-04 0.098 0.012 0.009 5.78e+03 1.32e+03 1.09e+03 
6 0.0 1800 1.62e+04 4.44e-04 0.098 0.014 0.010 6.49e+03 1.72e+03 1.42e+03 
6 0.0 1900 1.71e+04 3.88e-04 0.119 0.015 0.012 4.88e+03 1.18e+03 1.00e+03 
6 0.0 1974 1.78e+04 3.52e-04 0.166 0.026 0.015 2.70e+03 7.91e+02 5.14e+02 
8 0.0  594 9.50e+03 5.33e-03 0.344 0.035 0.024 5.72e+01 1.12e+01 8.25e+00 
8 0.0  701 1.12e+04 3.52e-03 0.326 0.030 0.020 8.87e+01 1.54e+01 1.12e+01 
8 0.0  802 1.28e+04 2.52e-03 0.297 0.025 0.016 1.39e+02 2.27e+01 1.54e+01 
8 0.0  901 1.44e+04 1.88e-03 0.236 0.024 0.016 2.80e+02 5.48e+01 3.99e+01 
8 0.0 1001 1.60e+04 1.44e-03 0.220 0.021 0.014 3.98e+02 7.25e+01 5.31e+01 
8 0.0 1102 1.76e+04 1.13e-03 0.120 0.030 0.022 1.60e+03 7.00e+02 6.46e+02 
8 0.0 1198 1.92e+04 9.22e-04 0.150 0.019 0.014 1.23e+03 2.90e+02 2.34e+02 
8 0.0 1300 2.08e+04 7.51e-04 0.131 0.031 0.023 1.90e+03 8.03e+02 7.13e+02 
8 0.0 1400 2.24e+04 6.24e-04 0.097 0.013 0.010 3.97e+03 1.00e+03 8.46e+02 
8 0.0 1499 2.40e+04 5.26e-04 0.090 0.015 0.011 5.27e+03 1.60e+03 1.39e+03 
8 0.0 1601 2.56e+04 4.46e-04 0.108 0.011 0.008 4.21e+03 8.37e+02 6.58e+02 
8 0.0 1700 2.72e+04 3.84e-04 0.100 0.013 0.010 5.57e+03 1.37e+03 1.14e+03 
8 0.0 1799 2.88e+04 3.34e-04 0.098 0.016 0.012 6.45e+03 1.93e+03 1.68e+03 
8 0.0 1901 3.04e+04 2.91e-04 0.083 0.012 0.009 1.01e+04 2.68e+03 2.21e+03 
8 0.0 1976 3.16e+04 2.64e-04 0.069 0.016 0.010 1.58e+04 6.34e+03 5.02e+03 
2 1.0  599 5.99e+02 2.09e-02 0.538 0.083 0.062 2.38e+01 6.76e+00 5.81e+00 
2 1.0  703 7.03e+02 1.40e-02 0.374 0.078 0.057 6.76e+01 2.52e+01 2.21e+01 
2 1.0  799 7.99e+02 1.02e-02 0.415 0.062 0.046 7.11e+01 1.98e+01 1.65e+01 
2 1.0  900 9.00e+02 7.55e-03 0.406 0.048 0.035 9.42e+01 2.10e+01 1.69e+01 
2 1.0 1001 1.00e+03 5.78e-03 0.429 0.048 0.034 1.04e+02 2.19e+01 1.74e+01 
2 1.0 1101 1.10e+03 4.55e-03 0.390 0.046 0.034 1.53e+02 3.43e+01 2.75e+01 
2 1.0 1199 1.20e+03 3.68e-03 0.363 0.040 0.028 2.09e+02 4.37e+01 3.29e+01 
2 1.0 1299 1.30e+03 3.01e-03 0.349 0.031 0.021 2.66e+02 4.56e+01 3.28e+01 
2 1.0 1402 1.40e+03 2.49e-03 0.343 0.032 0.022 3.20e+02 5.61e+01 4.25e+01 
2 1.0 1500 1.50e+03 2.10e-03 0.322 0.035 0.024 4.15e+02 8.47e+01 6.53e+01 
2 1.0 1599 1.60e+03 1.79e-03 0.340 0.027 0.018 4.24e+02 6.58e+01 4.65e+01 
2 1.0 1699 1.70e+03 1.54e-03 0.328 0.022 0.014 5.14e+02 6.65e+01 4.37e+01 
2 1.0 1798 1.80e+03 1.34e-03 0.312 0.024 0.015 6.35e+02 9.37e+01 6.35e+01 
2 1.0 1897 1.90e+03 1.17e-03 0.316 0.021 0.013 6.90e+02 8.71e+01 5.82e+01 
2 1.0 1979 1.98e+03 1.05e-03 0.329 0.062 0.028 6.92e+02 2.37e+02 1.22e+02 
4 1.0  600 2.40e+03 1.04e-02 0.641 0.088 0.064 1.68e+01 4.28e+00 3.52e+00 
4 1.0  700 2.80e+03 7.08e-03 0.444 0.090 0.067 4.75e+01 1.72e+01 1.54e+01 
4 1.0  800 3.20e+03 5.06e-03 0.583 0.060 0.042 3.61e+01 7.03e+00 5.44e+00 
4 1.0  900 3.60e+03 3.76e-03 0.510 0.051 0.037 5.99e+01 1.14e+01 9.03e+00 
4 1.0  998 3.99e+03 2.91e-03 0.442 0.053 0.038 9.74e+01 2.18e+01 1.73e+01 
4 1.0 1099 4.40e+03 2.29e-03 0.399 0.046 0.034 1.45e+02 3.14e+01 2.57e+01 
4 1.0 1200 4.80e+03 1.84e-03 0.388 0.049 0.035 1.83e+02 4.38e+01 3.47e+01 
4 1.0 1301 5.20e+03 1.50e-03 0.335 0.044 0.031 2.89e+02 7.09e+01 5.71e+01 
4 1.0 1402 5.61e+03 1.25e-03 0.373 0.038 0.027 2.70e+02 5.26e+01 4.03e+01 
4 1.0 1497 5.99e+03 1.06e-03 0.312 0.048 0.035 4.42e+02 1.25e+02 1.03e+02 
4 1.0 1598 6.39e+03 8.97e-04 0.314 0.029 0.021 4.97e+02 8.69e+01 6.80e+01 
4 1.0 1701 6.80e+03 7.67e-04 0.349 0.032 0.022 4.54e+02 7.83e+01 5.80e+01 
4 1.0 1803 7.21e+03 6.64e-04 0.349 0.031 0.022 5.10e+02 8.67e+01 6.52e+01 
4 1.0 1900 7.60e+03 5.82e-04 0.325 0.025 0.016 6.56e+02 9.81e+01 6.61e+01 
4 1.0 1976 7.90e+03 5.28e-04 0.374 0.041 0.023 5.35e+02 1.12e+02 6.77e+01 
6 1.0  599 5.39e+03 6.95e-03 0.787 0.080 0.057 1.11e+01 2.15e+00 1.67e+00 
6 1.0  701 6.31e+03 4.69e-03 0.577 0.080 0.058 2.83e+01 7.30e+00 6.02e+00 
6 1.0  800 7.20e+03 3.37e-03 0.433 0.075 0.057 6.53e+01 2.07e+01 1.81e+01 
6 1.0  899 8.09e+03 2.52e-03 0.383 0.083 0.062 1.06e+02 4.08e+01 3.68e+01 
6 1.0 1000 9.00e+03 1.93e-03 0.577 0.060 0.043 5.76e+01 1.14e+01 8.85e+00 
6 1.0 1100 9.90e+03 1.52e-03 0.539 0.073 0.053 7.98e+01 2.02e+01 1.64e+01 
6 1.0 1199 1.08e+04 1.23e-03 0.505 0.060 0.044 1.08e+02 2.42e+01 1.97e+01 
6 1.0 1301 1.17e+04 9.99e-04 0.462 0.068 0.049 1.52e+02 4.13e+01 3.42e+01 
6 1.0 1400 1.26e+04 8.33e-04 0.467 0.060 0.044 1.72e+02 4.11e+01 3.36e+01 
6 1.0 1499 1.35e+04 7.01e-04 0.460 0.046 0.032 2.04e+02 3.88e+01 2.93e+01 
6 1.0 1599 1.44e+04 5.97e-04 0.352 0.044 0.030 3.95e+02 9.21e+01 7.12e+01 
6 1.0 1697 1.53e+04 5.15e-04 0.364 0.036 0.025 4.16e+02 7.84e+01 5.79e+01 
6 1.0 1801 1.62e+04 4.44e-04 0.401 0.039 0.026 3.87e+02 7.24e+01 5.28e+01 
6 1.0 1899 1.71e+04 3.88e-04 0.379 0.034 0.023 4.80e+02 8.12e+01 6.11e+01 
6 1.0 1977 1.78e+04 3.52e-04 0.370 0.065 0.040 5.46e+02 1.74e+02 1.25e+02 
8 1.0  600 9.61e+03 5.18e-03 0.872 0.105 0.077 9.09e+00 2.06e+00 1.67e+00 
8 1.0  700 1.12e+04 3.54e-03 0.795 0.113 0.083 1.49e+01 3.92e+00 3.27e+00 
8 1.0  800 1.28e+04 2.53e-03 0.732 0.081 0.059 2.29e+01 4.78e+00 3.84e+00 
8 1.0  900 1.44e+04 1.88e-03 0.617 0.083 0.060 4.08e+01 1.02e+01 8.35e+00 
8 1.0  998 1.60e+04 1.45e-03 0.451 0.079 0.058 9.39e+01 2.98e+01 2.57e+01 
8 1.0 1102 1.76e+04 1.14e-03 0.433 0.071 0.052 1.24e+02 3.73e+01 3.18e+01 
8 1.0 1199 1.92e+04 9.19e-04 0.493 0.050 0.035 1.14e+02 2.18e+01 1.66e+01 
8 1.0 1298 2.08e+04 7.54e-04 0.498 0.055 0.038 1.30e+02 2.70e+01 2.09e+01 
8 1.0 1400 2.24e+04 6.24e-04 0.322 0.043 0.032 3.62e+02 9.06e+01 7.63e+01 
8 1.0 1499 2.40e+04 5.26e-04 0.309 0.045 0.033 4.52e+02 1.23e+02 1.00e+02 
8 1.0 1601 2.56e+04 4.46e-04 0.335 0.038 0.027 4.37e+02 9.41e+01 7.24e+01 
8 1.0 1700 2.72e+04 3.84e-04 0.357 0.033 0.024 4.36e+02 7.75e+01 6.01e+01 
8 1.0 1800 2.88e+04 3.33e-04 0.416 0.032 0.021 3.58e+02 5.27e+01 3.69e+01 
8 1.0 1897 3.04e+04 2.92e-04 0.325 0.032 0.022 6.51e+02 1.20e+02 9.14e+01 
8 1.0 1974 3.16e+04 2.64e-04 0.346 0.051 0.023 6.23e+02 1.69e+02 8.65e+01 


==> anc/ULs_n5_FreqHough_mrt.txt <==
Title: GW170817 long-duration post-merger search sensitivities, FrequencyHough pipeline.
Authors: The LIGO Scientific and Virgo collaborations
Table: 5
================================================================================
Byte-by-byte Description of file: datafile.txt
--------------------------------------------------------------------------------
   Bytes Format Units       Label              Explanations
--------------------------------------------------------------------------------
   1-  1 I1     s             TSFT               length of Short Fourier Transforms
   3-  6 I4     Hz            fstart             starting gravitational wave frequency
   8- 15 A8     s             tau                spindown timescale
  17- 24 A8     ---           epsilon            NS ellipticity
  26- 30 F5.3   Mpc           dist90%            sensitive distance at 90% confidence
  32- 36 F5.3   Mpc           dist90%_lower_err  lower error bar to dist90%
  38- 42 F5.3   Mpc           dist90%_upper_err  upper error bar to dist90%
  44- 51 A8     solMass*c^2   Egw90%             gravitational-wave energy upper limit at 90% confidence
  53- 60 A8     solMass*c^2   Egw90%_lower_err   lower error bar to Egw90%
  62- 69 A8     solMass*c^2   Egw90%_upper_err   upper error bar to Egw90%
--------------------------------------------------------------------------------
Note (1):   Sensitivities estimated from simulated signals (injections) following the power-law spindown model with braking index n=5.
Note (2):   Each row corresponds to injections marginalized over a 50 Hz band in fstart and random cosiota.
Note (3):   fstart = fgw (tstart = tc + Deltat)

--------------------------------------------------------------------------------
2  390 4.15e+02 5.91e-02 0.782 0.042 0.047 4.76e+00 4.96e-01 5.87e-01 
2  440 4.65e+02 4.39e-02 0.827 0.049 0.055 5.42e+00 6.21e-01 7.50e-01 
2  490 5.15e+02 3.36e-02 0.789 0.049 0.056 7.39e+00 8.88e-01 1.08e+00 
2  540 5.65e+02 2.64e-02 0.725 0.044 0.050 1.06e+01 1.25e+00 1.51e+00 
2  590 6.15e+02 2.12e-02 0.750 0.053 0.061 1.19e+01 1.61e+00 2.03e+00 
2  640 6.65e+02 1.73e-02 0.669 0.045 0.052 1.75e+01 2.26e+00 2.81e+00 
2  690 7.15e+02 1.44e-02 0.569 0.036 0.041 2.82e+01 3.42e+00 4.18e+00 
2  740 7.65e+02 1.21e-02 0.629 0.044 0.052 2.65e+01 3.60e+00 4.52e+00 
2  790 8.15e+02 1.03e-02 0.522 0.032 0.037 4.39e+01 5.22e+00 6.35e+00 
2  840 8.65e+02 8.83e-03 0.546 0.037 0.042 4.54e+01 5.88e+00 7.29e+00 
2  890 9.15e+02 7.64e-03 0.599 0.047 0.055 4.23e+01 6.36e+00 8.21e+00 
2  940 9.65e+02 6.67e-03 0.490 0.033 0.038 7.04e+01 9.16e+00 1.14e+01 
2  990 1.02e+03 5.87e-03 0.513 0.039 0.046 7.15e+01 1.04e+01 1.33e+01 
2 1090 1.12e+03 4.62e-03 0.404 0.027 0.031 1.39e+02 1.78e+01 2.20e+01 
2 1140 1.16e+03 4.13e-03 0.377 0.024 0.028 1.75e+02 2.18e+01 2.68e+01 
2 1190 1.22e+03 3.71e-03 0.337 0.021 0.024 2.38e+02 2.84e+01 3.46e+01 
2 1240 1.26e+03 3.35e-03 0.343 0.022 0.025 2.50e+02 3.13e+01 3.85e+01 
2 1290 1.32e+03 3.04e-03 0.446 0.039 0.047 1.60e+02 2.65e+01 3.53e+01 
2 1340 1.36e+03 2.76e-03 0.318 0.021 0.024 3.40e+02 4.31e+01 5.32e+01 
2 1390 1.42e+03 2.52e-03 0.335 0.024 0.028 3.29e+02 4.59e+01 5.80e+01 
2 1440 1.46e+03 2.31e-03 0.329 0.024 0.028 3.66e+02 5.11e+01 6.46e+01 
2 1490 1.52e+03 2.12e-03 0.309 0.022 0.026 4.45e+02 6.21e+01 7.86e+01 
2 1540 1.56e+03 1.95e-03 0.294 0.021 0.024 5.26e+02 7.17e+01 9.01e+01 
2 1590 1.62e+03 1.80e-03 0.296 0.022 0.026 5.55e+02 8.01e+01 1.02e+02 
2 1640 1.66e+03 1.67e-03 0.318 0.026 0.031 5.11e+02 8.03e+01 1.05e+02 
2 1690 1.72e+03 1.55e-03 0.275 0.021 0.024 7.25e+02 1.05e+02 1.33e+02 
2 1740 1.76e+03 1.44e-03 0.242 0.016 0.019 9.92e+02 1.31e+02 1.63e+02 
2 1790 1.82e+03 1.34e-03 0.289 0.024 0.029 7.35e+02 1.18e+02 1.55e+02 
2 1890 1.92e+03 1.17e-03 0.288 0.026 0.031 8.24e+02 1.40e+02 1.88e+02 
2 1940 1.96e+03 1.10e-03 0.280 0.026 0.031 9.20e+02 1.61e+02 2.18e+02 
2 1990 2.02e+03 1.03e-03 0.278 0.025 0.031 9.83e+02 1.70e+02 2.30e+02 
4  290 1.26e+03 6.14e-02 0.971 0.067 0.078 1.71e+00 2.28e-01 2.85e-01 
4  340 1.46e+03 4.15e-02 0.980 0.074 0.087 2.31e+00 3.34e-01 4.27e-01 
4  390 1.66e+03 2.96e-02 0.719 0.044 0.050 5.64e+00 6.63e-01 8.05e-01 
4  440 1.86e+03 2.19e-02 0.737 0.050 0.057 6.83e+00 8.89e-01 1.10e+00 
4  490 2.06e+03 1.68e-02 0.709 0.050 0.058 9.15e+00 1.25e+00 1.57e+00 
4  540 2.26e+03 1.32e-02 0.727 0.056 0.067 1.06e+01 1.58e+00 2.03e+00 
4  590 2.46e+03 1.06e-02 0.610 0.044 0.052 1.79e+01 2.52e+00 3.19e+00 
4  640 2.66e+03 8.67e-03 0.544 0.036 0.042 2.65e+01 3.43e+00 4.26e+00 
4  690 2.86e+03 7.19e-03 0.728 0.067 0.082 1.72e+01 3.02e+00 4.09e+00 
4  740 3.06e+03 6.05e-03 0.495 0.034 0.039 4.28e+01 5.61e+00 6.98e+00 
4  790 3.26e+03 5.14e-03 0.463 0.031 0.036 5.59e+01 7.23e+00 8.97e+00 
4  840 3.46e+03 4.41e-03 0.411 0.026 0.030 8.02e+01 9.76e+00 1.19e+01 
4  890 3.66e+03 3.82e-03 0.500 0.040 0.048 6.06e+01 9.40e+00 1.22e+01 
4  940 3.86e+03 3.34e-03 0.396 0.028 0.032 1.08e+02 1.45e+01 1.82e+01 
4  990 4.06e+03 2.93e-03 0.297 0.016 0.018 2.13e+02 2.28e+01 2.72e+01 
4 1040 4.26e+03 2.59e-03 0.268 0.014 0.016 2.89e+02 2.96e+01 3.49e+01 
4 1090 4.46e+03 2.31e-03 0.286 0.017 0.019 2.79e+02 3.15e+01 3.79e+01 
4 1140 4.66e+03 2.06e-03 0.282 0.017 0.019 3.14e+02 3.65e+01 4.42e+01 
4 1190 4.86e+03 1.86e-03 0.269 0.016 0.019 3.75e+02 4.39e+01 5.33e+01 
4 1240 5.06e+03 1.67e-03 0.246 0.014 0.016 4.88e+02 5.57e+01 6.73e+01 
4 1290 5.26e+03 1.52e-03 0.234 0.014 0.015 5.81e+02 6.58e+01 7.92e+01 
4 1340 5.46e+03 1.38e-03 0.247 0.016 0.018 5.63e+02 7.01e+01 8.62e+01 
4 1390 5.66e+03 1.26e-03 0.245 0.016 0.018 6.19e+02 7.86e+01 9.71e+01 
4 1440 5.86e+03 1.15e-03 0.271 0.021 0.024 5.39e+02 7.90e+01 1.01e+02 
4 1490 6.06e+03 1.06e-03 0.181 0.010 0.011 1.30e+03 1.37e+02 1.63e+02 
8  290 5.04e+03 3.07e-02 0.988 0.083 0.100 1.65e+00 2.66e-01 3.50e-01 
8  340 5.84e+03 2.07e-02 0.931 0.078 0.094 2.55e+00 4.12e-01 5.44e-01 
8  390 6.64e+03 1.48e-02 0.773 0.059 0.070 4.88e+00 7.22e-01 9.28e-01 
8  440 7.44e+03 1.10e-02 0.892 0.084 0.103 4.66e+00 8.36e-01 1.14e+00 
8  490 8.24e+03 8.40e-03 0.534 0.034 0.039 1.61e+01 2.00e+00 2.46e+00 
8  540 9.04e+03 6.61e-03 0.755 0.071 0.088 9.79e+00 1.76e+00 2.41e+00 
8  590 9.84e+03 5.30e-03 0.736 0.074 0.092 1.23e+01 2.34e+00 3.27e+00 
8  640 1.06e+04 4.34e-03 0.658 0.061 0.075 1.81e+01 3.21e+00 4.38e+00 
8  690 1.14e+04 3.60e-03 0.656 0.064 0.079 2.12e+01 3.91e+00 5.40e+00 
8  740 1.22e+04 3.02e-03 0.623 0.061 0.076 2.71e+01 5.05e+00 7.02e+00 
8  790 1.30e+04 2.57e-03 0.541 0.049 0.061 4.08e+01 7.12e+00 9.63e+00 
8  840 1.38e+04 2.21e-03 0.742 0.094 0.126 2.45e+01 5.82e+00 9.03e+00 
8  890 1.46e+04 1.91e-03 0.551 0.056 0.071 4.99e+01 9.70e+00 1.37e+01 
8  940 1.54e+04 1.67e-03 0.650 0.081 0.109 4.01e+01 9.42e+00 1.45e+01 
8  990 1.62e+04 1.47e-03 0.580 0.070 0.093 5.58e+01 1.27e+01 1.92e+01 
8 1040 1.70e+04 1.30e-03 0.449 0.045 0.057 1.03e+02 1.97e+01 2.76e+01 
8 1090 1.78e+04 1.15e-03 0.453 0.049 0.062 1.11e+02 2.25e+01 3.24e+01 
8 1140 1.86e+04 1.03e-03 0.460 0.052 0.068 1.18e+02 2.52e+01 3.72e+01 
8 1190 1.94e+04 9.28e-04 0.343 0.031 0.039 2.30e+02 4.03e+01 5.46e+01 


==> anc/ULs_n5_HMM_mrt.txt <==
Title: GW170817 long-duration post-merger search sensitivities, HMM pipeline.
Authors: The LIGO Scientific and Virgo collaborations
Table: 3
================================================================================
Byte-by-byte Description of file: datafile.txt
--------------------------------------------------------------------------------
   Bytes Format Units       Label              Explanations
--------------------------------------------------------------------------------
   1-  4 I4     Hz            fgw0               starting gravitational wave frequency
   6- 13 A8     s             tau                spindown timescale
  15- 22 A8     ---           epsilon            NS ellipticity
  24- 28 F5.3   Mpc           dist90%            sensitive distance at 90% confidence
  30- 34 F5.3   Mpc           dist90%_lower_err  lower error bar to dist90%
  36- 40 F5.3   Mpc           dist90%_upper_err  upper error bar to dist90%
  42- 49 A8     solMass*c^2   Egw90%             gravitational-wave energy upper limit at 90% confidence
  51- 58 A8     solMass*c^2   Egw90%_lower_err   lower error bar to Egw90%
  60- 67 A8     solMass*c^2   Egw90%_upper_err   upper error bar to Egw90%
--------------------------------------------------------------------------------
Note (1):   Sensitivities estimated from simulated signals (injections) following the power-law spindown model with braking index n=5.
Note (2):   Each row corresponds to injections marginalized over random cos(iota).
--------------------------------------------------------------------------------
 500 1.00e+02 7.33e-02 0.858 0.159 0.159 6.51e+00 1.87e+00 3.29e+00 
 750 1.00e+02 3.26e-02 0.607 0.071 0.071 2.92e+01 5.77e+00 8.20e+00 
1000 1.00e+02 1.83e-02 0.477 0.040 0.040 8.43e+01 1.25e+01 1.60e+01 
1250 1.00e+02 1.17e-02 0.397 0.025 0.025 1.90e+02 2.22e+01 2.70e+01 
1500 1.00e+02 8.14e-03 0.265 0.018 0.018 6.15e+02 7.45e+01 9.10e+01 
1750 1.00e+02 5.98e-03 0.257 0.013 0.013 8.90e+02 8.35e+01 9.72e+01 
2000 1.00e+02 4.58e-03 0.248 0.010 0.010 1.24e+03 9.38e+01 1.06e+02 
 500 1.00e+03 2.32e-02 0.201 0.050 0.050 1.19e+02 4.27e+01 9.23e+01 
 750 1.00e+03 1.03e-02 0.156 0.022 0.022 4.41e+02 1.03e+02 1.59e+02 
1000 1.00e+03 5.79e-03 0.163 0.013 0.013 7.19e+02 9.90e+01 1.25e+02 
1250 1.00e+03 3.71e-03 0.145 0.008 0.008 1.43e+03 1.47e+02 1.73e+02 
1500 1.00e+03 2.57e-03 0.106 0.006 0.006 3.83e+03 3.74e+02 4.38e+02 
1750 1.00e+03 1.89e-03 0.115 0.004 0.004 4.45e+03 3.02e+02 3.36e+02 
2000 1.00e+03 1.45e-03 0.119 0.003 0.003 5.38e+03 2.73e+02 2.95e+02 
 500 1.00e+04 7.33e-03 0.092 0.016 0.016 5.64e+02 1.54e+02 2.60e+02 
 750 1.00e+04 3.26e-03 0.078 0.007 0.007 1.79e+03 2.85e+02 3.75e+02 
1000 1.00e+04 1.83e-03 0.064 0.004 0.004 4.74e+03 5.42e+02 6.54e+02 
1250 1.00e+04 1.17e-03 0.053 0.003 0.003 1.05e+04 9.33e+02 1.08e+03 
1500 1.00e+04 8.14e-04 0.046 0.002 0.002 2.05e+04 1.49e+03 1.67e+03 
1750 1.00e+04 5.98e-04 0.040 0.001 0.001 3.63e+04 2.23e+03 2.46e+03 
2000 1.00e+04 4.58e-04 0.035 0.001 0.001 6.35e+04 3.48e+03 3.79e+03 


==> anc/ULs_n5_STAMP_mrt.txt <==
Title: GW170817 long-duration post-merger search sensitivities, STAMP pipeline.
Authors: The LIGO Scientific and Virgo collaborations
Table: 2
================================================================================
Byte-by-byte Description of file: datafile.txt
--------------------------------------------------------------------------------
   Bytes Format Units       Label              Explanations
--------------------------------------------------------------------------------
   1-  3 F3.1   ---           cosiota            cosine of inclination angle iota
   5-  8 I4     Hz            fgw0               starting gravitational wave frequency
  10- 17 A8     s             tau                spindown timescale
  19- 26 A8     ---           epsilon            NS ellipticity
  28- 32 F5.3   Mpc           dist90%            sensitive distance at 90% confidence
  34- 38 F5.3   Mpc           dist90%_lower_err  lower error bar to dist90%
  40- 44 F5.3   Mpc           dist90%_upper_err  upper error bar to dist90%
  46- 53 A8     solMass*c^2   Egw90%             gravitational-wave energy upper limit at 90% confidence
  55- 62 A8     solMass*c^2   Egw90%_lower_err   lower error bar to Egw90%
  64- 71 A8     solMass*c^2   Egw90%_upper_err   upper error bar to Egw90%
--------------------------------------------------------------------------------
Note (1):   Sensitivities estimated from simulated signals (injections) following the power-law spindown model with braking index n=5.
Note (2):   Each row corresponds to an injection set with fixed parameters.
--------------------------------------------------------------------------------
0.0  500 1.00e+02 7.33e-02 0.142 0.029 0.068 2.39e+02 8.81e+01 2.85e+02 
0.0  750 1.00e+02 3.26e-02 0.055 0.017 0.047 3.52e+03 1.80e+03 8.43e+03 
0.0 1000 1.00e+02 1.83e-02 0.124 0.023 0.051 1.25e+03 4.17e+02 1.25e+03 
0.0 1250 1.00e+02 1.17e-02 0.120 0.018 0.038 2.10e+03 5.83e+02 1.57e+03 
0.0 1500 1.00e+02 8.14e-03 0.090 0.017 0.038 5.36e+03 1.81e+03 5.45e+03 
0.0 1750 1.00e+02 5.98e-03 0.057 0.013 0.031 1.84e+04 7.32e+03 2.53e+04 
0.0 2000 1.00e+02 4.58e-03 0.055 0.011 0.024 2.51e+04 8.65e+03 2.65e+04 
0.0  500 1.00e+03 2.32e-02 0.082 0.019 0.048 7.11e+02 2.97e+02 1.08e+03 
0.0  750 1.00e+03 1.03e-02 0.068 0.016 0.039 2.34e+03 9.63e+02 3.43e+03 
0.0 1000 1.00e+03 5.79e-03 0.050 0.010 0.024 7.73e+03 2.88e+03 9.40e+03 
0.0 1250 1.00e+03 3.71e-03 0.077 0.011 0.024 4.99e+03 1.37e+03 3.64e+03 
0.0 1500 1.00e+03 2.57e-03 0.059 0.010 0.022 1.25e+04 3.89e+03 1.11e+04 
0.0 1750 1.00e+03 1.89e-03 0.038 0.007 0.017 4.14e+04 1.45e+04 4.51e+04 
0.0 2000 1.00e+03 1.45e-03 0.027 0.005 0.012 1.04e+05 3.57e+04 1.09e+05 
0.0 2500 1.00e+03 9.27e-04 0.002 0.001 0.003 2.34e+07 1.55e+07 1.25e+08 
0.0 2750 1.00e+03 7.66e-04 0.004 0.001 0.004 1.11e+07 6.28e+06 3.52e+07 
0.0 3000 1.00e+03 6.44e-04 0.006 0.001 0.004 5.32e+06 2.37e+06 9.26e+06 
0.0  500 1.00e+04 7.33e-03 0.088 0.016 0.037 6.12e+02 2.06e+02 6.15e+02 
0.0  750 1.00e+04 3.26e-03 0.072 0.009 0.019 2.06e+03 4.81e+02 1.20e+03 
0.0 1000 1.00e+04 1.83e-03 0.037 0.006 0.014 1.41e+04 4.45e+03 1.28e+04 
0.0 1250 1.00e+04 1.17e-03 0.030 0.006 0.014 3.29e+04 1.17e+04 3.66e+04 
0.0 1500 1.00e+04 8.14e-04 0.027 0.004 0.010 5.75e+04 1.73e+04 4.86e+04 
0.0 1750 1.00e+04 5.98e-04 0.020 0.004 0.008 1.41e+05 4.56e+04 1.34e+05 
0.0 2000 1.00e+04 4.58e-04 0.013 0.003 0.007 4.34e+05 1.67e+05 5.59e+05 
0.0 2250 1.00e+04 3.62e-04 0.010 0.002 0.006 9.02e+05 3.63e+05 1.27e+06 
0.0 2500 1.00e+04 2.93e-04 0.015 0.003 0.006 4.99e+05 1.64e+05 4.93e+05 
0.0 2750 1.00e+04 2.42e-04 0.016 0.003 0.005 5.55e+05 1.60e+05 4.35e+05 
0.0 3000 1.00e+04 2.04e-04 0.012 0.002 0.005 1.21e+06 3.99e+05 1.17e+06 
1.0  500 1.00e+02 7.33e-02 0.763 0.096 0.194 8.23e+00 1.94e+00 4.72e+00 
1.0  750 1.00e+02 3.26e-02 0.757 0.084 0.169 1.88e+01 3.97e+00 9.38e+00 
1.0 1000 1.00e+02 1.83e-02 0.631 0.066 0.130 4.80e+01 9.57e+00 2.19e+01 
1.0 1250 1.00e+02 1.17e-02 0.446 0.064 0.136 1.51e+02 4.03e+01 1.06e+02 
1.0 1500 1.00e+02 8.14e-03 0.445 0.049 0.098 2.18e+02 4.53e+01 1.07e+02 
1.0 1750 1.00e+02 5.98e-03 0.417 0.042 0.083 3.38e+02 6.51e+01 1.49e+02 
1.0 2000 1.00e+02 4.58e-03 0.367 0.036 0.071 5.69e+02 1.07e+02 2.41e+02 
1.0  500 1.00e+03 2.32e-02 0.770 0.067 0.129 8.08e+00 1.35e+00 2.92e+00 
1.0  750 1.00e+03 1.03e-02 0.460 0.052 0.104 5.09e+01 1.08e+01 2.56e+01 
1.0 1000 1.00e+03 5.79e-03 0.412 0.035 0.067 1.13e+02 1.85e+01 3.98e+01 
1.0 1250 1.00e+03 3.71e-03 0.357 0.038 0.076 2.35e+02 4.78e+01 1.11e+02 
1.0 1500 1.00e+03 2.57e-03 0.267 0.028 0.055 6.03e+02 1.19e+02 2.72e+02 
1.0 1750 1.00e+03 1.89e-03 0.165 0.022 0.045 2.16e+03 5.36e+02 1.35e+03 
1.0 2000 1.00e+03 1.45e-03 0.188 0.020 0.040 2.18e+03 4.37e+02 1.03e+03 
1.0 2250 1.00e+03 1.14e-03 0.039 0.007 0.017 6.24e+04 2.12e+04 6.43e+04 
1.0 2500 1.00e+03 9.27e-04 0.042 0.008 0.019 6.92e+04 2.45e+04 7.65e+04 
1.0 2750 1.00e+03 7.66e-04 0.051 0.008 0.018 5.62e+04 1.69e+04 4.67e+04 
1.0 3000 1.00e+03 6.44e-04 0.048 0.009 0.021 7.43e+04 2.52e+04 7.70e+04 
1.0  500 1.00e+04 7.33e-03 0.402 0.042 0.081 2.97e+01 5.82e+00 1.33e+01 
1.0  750 1.00e+04 3.26e-03 0.275 0.032 0.064 1.43e+02 3.10e+01 7.40e+01 
1.0 1000 1.00e+04 1.83e-03 0.216 0.023 0.046 4.11e+02 8.38e+01 1.93e+02 
1.0 1250 1.00e+04 1.17e-03 0.181 0.018 0.036 9.18e+02 1.74e+02 3.97e+02 
1.0 1500 1.00e+04 8.14e-04 0.164 0.015 0.029 1.61e+03 2.73e+02 6.28e+02 
1.0 1750 1.00e+04 5.98e-04 0.123 0.012 0.023 3.86e+03 6.96e+02 1.56e+03 
1.0 2000 1.00e+04 4.58e-04 0.092 0.010 0.020 9.04e+03 1.90e+03 4.41e+03 
1.0 2250 1.00e+04 3.62e-04 0.048 0.008 0.018 4.14e+04 1.26e+04 3.59e+04 
1.0 2500 1.00e+04 2.93e-04 0.053 0.008 0.017 4.34e+04 1.21e+04 3.18e+04 
1.0 2750 1.00e+04 2.42e-04 0.047 0.008 0.017 6.54e+04 1.96e+04 5.45e+04 
1.0 3000 1.00e+04 2.04e-04 0.079 0.006 0.011 2.75e+04 4.09e+03 7.93e+03 

